Stochastic solutions of Stefan problems

This work deals with the one-dimensional Stefan problem with a general time-dependent boundary condition at the fixed boundary. Stochastic solutions are obtained using discrete random walks, and the results are compared with analytic formulae when they exist, otherwise with numerical solutions from a finite difference method. The innovative part is to model the moving boundary with a random walk method. The results show statistical convergence for many random walkers when $\Delta x \rightarrow 0$. Stochastic methods are very competitive in large domains in higher dimensions and has the advantages of generality and ease of implementation. The stochastic method suffers from that longer execution times are required for increased accuracy. Since the code is easily adapted for parallel computing, it is possible to speed up the calculations. Regarding applications for Stefan problems, they have historically been used to model the dynamics of melting ice, and we give such an example here where the fixed boundary condition follows data from observed day temperatures at \"{O}rebro airport. Nowadays, there are a large range of examples of applications, such as climate models, the diffusion of lithium-ions in lithium-ion batteries and modelling steam chambers for petroleum extraction.

==> anc/RWM_Stefan.m <==
% RWM_Stefan.m (can be downloaded from the arXiv:2006.04939 [math.AP] Ancillary files)
clear all; close all
% PARAMETERS:
alpha=1; % K/(rho*c); % Thermal diffusivity.
beta=1; % l/c; % Parameter with unit [K]. 
L=1; % Length of domain
t_max=1.0; % Maximum time
T_0=1; % [degree C] Temperature for the constant temperature BC.
q_0 = 0.9108; % = 1/(sqrt(pi)*erf(lambda)), parameter for the heat flux BC.
n=1e2; % Number of walkers.
dx=0.01; dt=dx^2/(2*alpha); % Steplengths in x and t
ds=dx/(n*beta); % Increment size for the moving boundary when absorbing one walker.
N_x=ceil(L/dx); N_t=ceil(t_max/dt); % Number of points in the spatial- and time-domains.
T=zeros(N_x,N_t); % Matrix representing T(x,t), initially set to 0 degree C.
s_vector=zeros(1,N_t); % Vector representing the moving boundary s(t).
j_t=1; j_s=1; % Indices for time and the position of the moving boundary s(t).
s=dx; % initial value for s(t) /approx 0.
while j_t < N_t && j_s < N_x % Loop for all time steps as long as s(t) < L.
    % Examples of boundary conditions (BC) for the left fixed boundary.
     T(1,j_t)=n*T_0; % Constant BC.
%     T(1,j_t)=n*(exp(j_t*dt)-1); % Exponential BC.
%     T(1,j_t)=n*sin(j_t*dt); % Oscillating BC.
%    % Constant heat flux
%     if j_t==1 % First timestep.
%         T(1,1)=1*n; % Seed temperature of order unity.
%     else % Consecutive timesteps.
%         T(1,j_t)=round( (n*dx*q_0/(j_t*dt)^(0.5)+T(2,j_t)) ); 
%     end % if
    s_vector(j_t)=s;
    for j_x = 1:N_x
        if T(j_x,j_t) < 0 % If the temperatures is below zero degree C (unrealistic consequence of the one-phase model).
            sign=-1;
        else
            sign=1;
        end
        for k=1:sign*T(j_x,j_t) % Move all walkers at position (j_x,j_t).
            p=2*round(rand)-1; % =+-1, with P(+1)=P(-1)=1/2.
            if j_x+p > 1 && j_x+p <= j_s && j_x <= N_x % A walker move if it has not reached the boundaries.
                T(j_x+p,j_t+1) = T(j_x+p,j_t+1) + 1*sign;
            elseif j_x+p == j_s+1 % Otherwise the moving boundary moves ds. 
                s=s+ds*sign; % Update s(t).
                j_s=floor(s/dx); % New index for s(t).
            end
        end % k
    end % j_x
    q_0_vector(j_t)=(T(1,j_t)-T(2,j_t))/dx; % For calculating the heat flux.
    j_t=j_t+1; % Update the time index.
end % while
T=T/n; % Dividing by the number of walkers.
% Plot the temperature distribution and the moving boundary s(t).
figure; hold on 
[x_matrix,t_matrix] = meshgrid(0:dx:(N_x-1)*dx, 0:dt:(N_t-1)*dt);
mesh(x_matrix',t_matrix',T)
t_vector=0:dt:(j_t-2)*dt;
plot3(s_vector(1:j_t-1),t_vector, 0*t_vector,'ro')
xlabel('x'); ylabel('t'); zlabel('T')
view([20 40]); set(gca,'FontSize',20)
figure; hold on % Plot s(t) from the RWM and the analytical solution (two cases).
lambda=trans_eq(beta,T_0); % For constant temperature or special heat flux BC, the analytical solution requires the solution of the transcendental equation. 
s_ana_vector = dx+2*lambda*sqrt(alpha*t_vector);
plot(t_vector, s_vector(1:j_t-1),'r.')
plot(t_vector, s_ana_vector,'g--','Linewidth',2) % The solution for constant BC.
%plot(t_vector, t_vector,'g--','Linewidth',2) % The solution for exponential BC (beta=1).
xlabel('t'); ylabel('s(t)'); set(gca,'FontSize',20)
% Solving for lambda from the transcendental equation with Newton-Raphson method:
function [x0] = trans_eq(beta,T_0)
    f = @(x) sqrt(pi)*beta*x*exp(x^2)*erf(x)-T_0;
    fprim = @(x) beta*(sqrt(pi)*exp(x^2)*erf(x)*(2*x^2+1)+2*x^2);
    tol=1e-6;
    x0=1;
    while abs(f(x0)) > tol
        x0 = x0-f(x0)/fprim(x0);
    end
end

